A 50-Vertex Cubic Counterexample to the Domination-versus-Edge-Domination Conjecture

Baste, Furst, Henning, Mohr, and Rautenbach conjectured that every finite regular graph of positive degree satisfies \(\gamma(G) \leq \gamma_e(G)\), where \(\gamma\) is the domination number and \(\gamma_e\) is the edge domination number, equivalently the minimum cardinality of a maximal matching. We show that the conjecture is false already for cubic graphs. The counterexample is a previously public 50-vertex cubic graph that had been used to refute the stronger independent-domination inequality \(i(G) \leq \gamma_e(G)\). For this graph we prove \(\gamma(G) = 16 > 15 = \gamma_e(G)\). The equality \(\gamma_e(G) = 15\) has a short counting proof, and a dominating set of order 16 is displayed explicitly. For the lower bound \(\gamma(G) \geq 16\), we give a self-contained exact reduction: after fixing which of the 20 clause vertices lie in a putative dominating set, the remaining problem is a finite set-cover problem on the 30 literal vertices. We enumerate all \(2^{20} = 1,048,576\) clause subsets, derive two explicit lower bounds, and solve exactly the 5,931 residual cases by a recurrence stated in the paper. The complete case counts and minima are displayed, and a short standard-library Python implementation is included in an appendix. A separate 893,049-node proof-tree certificate and a direct graph search provide independent verification. Thus the regular-graph conjecture is disproved. Combined with Gupta's recent theorem that every cubic graph on at most 48 vertices satisfies the conjectured inequality, the example is order-minimal among cubic counterexamples.

==> anc/LITERATURE_AUDIT.md <==
# Literature and provenance audit

Audit date: 9 September 2026.

## Original conjecture

Julien Baste, Maximilian Fürst, Michael A. Henning, Elena Mohr and Dieter Rautenbach, *Domination versus edge domination*, Discrete Applied Mathematics 285 (2020), 343-349, DOI 10.1016/j.dam.2020.05.030; arXiv:1906.10420.

They conjecture that every finite positive-degree regular graph satisfies

`gamma(G) <= gamma_e(G)`.

## Most relevant current status paper

Chakshu Gupta, *Domination versus edge domination in regular graphs of degree at least seven*, arXiv:2608.22498v1, 23 August 2026.

Relevant points checked directly in the arXiv PDF:

- the conjecture is stated as still open for degrees 3 through 6 after proving the degree-at-least-7 case;
- Proposition 7 proves the inequality for every cubic graph on at most 48 vertices;
- Theorem 2 gives a **different** 50-vertex cubic graph with `gamma=14 < 15=gamma_e`, showing a transversal method can fail without producing a counterexample;
- the paper concludes that the cubic case remains open.

Thus the graph in this package is not Gupta's 50-vertex obstruction. Since its domination number is 16, the two graphs are nonisomorphic.

## Provenance of the graph used here

A public 2026 TxGraffiti counterexample bundle/release gives the same labeled 50-vertex formula-incidence graph and certifies

`gamma_e(G)=15 < 16=i(G)`.

Sources:

- public predecessor repository: `https://github.com/djma/TxGraffiti-conjecture3-counterexample`
- later certificate-backed release: DOI `10.5281/zenodo.21852504`

That work concerns **independent domination**. Its displayed 16-set only yields `gamma(G) <=16`; it does not by itself exclude an ordinary dominating set of size 15. The new finite calculation in this package excludes all such sets and gives `gamma(G)=16`.

## Searches performed for the new ordinary-domination claim

Searches included combinations of:

- `domination versus edge domination counterexample 2026`
- `gamma(G) > gamma_e(G) regular graph`
- `gamma(G)=16 gamma_e(G)=15 cubic graph`
- the public graph's SHA-256 identifier
- exact clause fragments from the 50-vertex construction

The searches located the original conjecture, Gupta's August 2026 status paper, and the TxGraffiti independent-domination materials, but no source asserting `gamma(G)=16 > 15=gamma_e(G)` for this graph.

This supports, but cannot guarantee, novelty/priority. The paper therefore avoids claiming discovery of the graph and should use "to our knowledge" language for priority if such language is added later.

## Order minimality

The package proves only the 50-vertex counterexample itself. The statement that 50 is the minimum order of a **cubic** counterexample uses Gupta's Proposition 7, which settles every cubic graph on at most 48 vertices. Cubic graphs have even order, so there is no order 49 case.

## Broader literature context added to the manuscript

The revised introduction now situates the result in the established literature rather than citing only the conjecture/status sources. Added references include:

- Haynes, Hedetniemi, and Slater (1998), *Fundamentals of Domination in Graphs*, for standard domination terminology and background.
- Yannakakis and Gavril (1980), *Edge Dominating Sets in Graphs*, for classical edge-domination/minimum-maximal-matching background.
- Allan and Laskar (1978), *On domination and independent domination numbers of a graph*, for the classical relation between ordinary and independent domination.
- Reed (1996), *Paths, Stars and the Number Three*, for the classical `3n/8` domination bound at minimum degree three.
- Kostochka and Stodolsky (2009), *An upper bound on the domination number of n-vertex connected cubic graphs*, for the `4n/11` connected-cubic bound and cubic domination context.
- Dorbec, Henning, Montassier, and Southey (2015), *Independent Domination in Cubic Graphs*, for cubic independent-domination context.
- Baste et al. (2021), *Bounding and approximating minimum maximal matchings in regular graphs*, for regular-graph edge-domination bounds.
- Cames van Batenburg (2022), *Minimum Maximal Matchings in Cubic Graphs*, for the cubic minimum-maximal-matching literature.

These references are context-setting rather than theorem dependencies. The theorem itself continues to depend only on the explicit graph and the exact finite argument in the manuscript; order-minimality additionally uses Gupta (2026).


==> anc/PAPER_AUDIT_OUTPUT.txt <==
 t   C(20,t)   min L   residual   min exact total
 0         1      15          1                16
 1        20      16          0                 -
 2       190      16          0                 -
 3      1140      15          7                16
 4      4845      14         40                16
 5     15504      14        211                16
 6     38760      14        938                16
 7     77520      14       2189                16
 8    125970      15       1917                16
 9    167960      15        590                16
10    184756      15         38                16
11    167960      16          0                 -
12    125970      16          0                 -
13     77520      17          0                 -
14     38760      17          0                 -
15     15504      18          0                 -
16      4845      18          0                 -
17      1140      19          0                 -
18       190      19          0                 -
19        20      20          0                 -
20         1      20          0                 -
VERIFIED: every dominating set has size at least 16


==> anc/README.md <==
# Domination versus edge domination: 50-vertex cubic counterexample package

## Main result

For the supplied connected cubic graph `G` on 50 vertices,

`gamma(G) = 16 > 15 = gamma_e(G)`.

Thus the conjecture of Baste, Fürst, Henning, Mohr and Rautenbach that every positive-degree regular graph satisfies `gamma(G) <= gamma_e(G)` is false.

The graph itself is **not claimed as newly discovered here**. It is the public 50-vertex graph previously released for the stronger TxGraffiti independent-domination conjecture. The new claim in this package is that its **ordinary domination number** is also 16.

## One-command replay

Requirements: Python 3, a C++20 compiler, gzip, sha256sum.

```bash
./run_core_verification.sh
```

The command:

1. compiles the certificate generator;
2. regenerates the exhaustive domination proof tree;
3. checks the packaged and regenerated proof trees from the raw edge list;
4. verifies cubicity, connectivity, the 15-edge maximal matching and the explicit 16-vertex dominating witness;
5. independently recomputes the domination number by direct branch-and-bound;
6. independently audits all `2^20` clause-vertex subsets via a different formula-specific exact reduction.

Expected final line:

```text
ALL CORE CHECKS PASSED
```

## Primary proof in the paper

The manuscript now gives the decisive `gamma(G) >= 16` calculation directly rather than making the proof-tree certificate the primary argument.

For every subset `T` of the 20 clause vertices, it reduces the remaining literal choices to an exact set-cover problem. It proves the lower bound

`L(T) = |T| + max(|U| - nu(H[U]), q(T))`,

where `U` is the set of unselected clause vertices, `nu(H[U])` is a maximum matching number in the clause graph, and `q(T)` is the number of variable pairs not already dominated on both polarities by `T`. All `2^20 = 1,048,576` choices of `T` are accounted for in a table printed in the paper. Only 5,931 cases have `L(T) <= 15`; those are solved exactly by the set-cover recurrence stated and proved in the manuscript. Every residual case has exact total at least 16.

Appendix A prints a complete standard-library Python implementation (`paper_audit.py`) reproducing the case table. The 893,049-node proof tree and direct graph search are retained as independent checks, not as substitutes for the argument printed in the paper.

## Files

| File | Purpose |
|---|---|
| `paper.pdf` | compiled scientific paper |
| `paper.tex` | arXiv-ready LaTeX source; author set to Koyar Afrasyab |
| `references.bib` | BibTeX metadata for convenience |
| `counterexample.json` | canonical construction, edge list, matching, witness |
| `counterexample.edgelist` | raw 75-edge graph input used by the certificate checker |
| `counterexample.g6` | graph6 encoding |
| `dom15.tree.gz` | exhaustive proof-tree certificate for no dominating set of size <=15 |
| `generate_dom15_certificate.cpp` | deterministic C++20 certificate generator |
| `check_dom15_certificate.py` | independent standard-library certificate checker |
| `verify_structure.py` | construction, connectivity, matching and 16-witness checks |
| `direct_domination_search.py` | independent exact graph branch-and-bound audit |
| `formula_audit.py` | independent `2^20` formula-specific exact audit |
| `paper_audit.py` | compact standalone implementation of the exact calculation printed in the paper |
| `PAPER_AUDIT_OUTPUT.txt` | recorded output reproducing the full case table |
| `run_core_verification.sh` | one-command theorem replay |
| `REPLAY_RECEIPT.txt` | recorded clean replay |
| `LITERATURE_AUDIT.md` | status/provenance search notes |
| `SUBMISSION_NOTES.md` | arXiv preparation checklist |
| `SHA256SUMS` | exact release hashes |

## Evidence boundary

This is a finite, machine-checkable proof package. It has been internally rerun by the assistant that generated it, including a separate proof-tree checker and two differently structured exact audits. It has **not** been conventionally peer reviewed or formally verified in Lean/Coq/Isabelle, and the package does not claim secured priority over unpublished or unindexed work.

Before public submission, an independent human or machine implementation should ideally rerun the package and inspect the finite reduction and exact recurrence in Sections 5--6 of the paper and rerun the appendix implementation. The separate proof-tree certificate is an additional independent check.

## Authorship and AI acknowledgement

The manuscript lists **Koyar Afrasyab** as author and includes a brief acknowledgement that OpenAI ChatGPT (GPT-5.6 Sol) assisted with the investigation, verification code, literature search, and drafting. The AI system is not listed as an author.


==> anc/README.txt <==
Ancillary files for "A 50-Vertex Cubic Counterexample to the Domination-versus-Edge-Domination Conjecture" by Koyar Afrasyab.

The paper itself contains the primary exact finite calculation and reproducing code. These files provide raw graph data and independent verification routes. Run run_core_verification.sh in a normal shell environment after extracting the ancillary directory.


==> anc/REPLAY_RECEIPT.txt <==
certificate generated
nodes=893049 branches=223262 leaves=669787
claim: no dominating set of size <=15
CERTIFICATE VERIFIED
graph: connected cubic, n=50, m=75
no dominating set of size <= 15
nodes=893049 branches=223262 leaves=669787 maxdepth=15
CERTIFICATE VERIFIED
graph: connected cubic, n=50, m=75
no dominating set of size <= 15
nodes=893049 branches=223262 leaves=669787 maxdepth=15
STRUCTURE VERIFIED
connected cubic graph: n=50, m=75
15 pair edges form a maximal matching
16-vertex dominating witness verified
edge-domination lower bound: ceil(75/5)=15 in every cubic graph
therefore gamma_e(G)=15 and gamma(G)<=16
k=15 exists=False nodes=38369 memo_states=9195 seconds=0.126831
k=16 exists=True nodes=17 memo_states=16 seconds=0.000210
size-16 witness: 0 34 36 33 26 4 17 20 40 28 12 6 24 14 18 23
DIRECT SEARCH VERIFIED: gamma(G)=16
FORMULA AUDIT VERIFIED
enumerated clause subsets: 1048576
residual exact set-cover cases with lower bound <=15: 5931
no case has total size <=15
with the explicit size-16 witness, gamma(G)=16
seconds=4.359544
packaged uncompressed certificate sha256: c10df15cff4f12f70c4937895656308a9080a4b3bf05fcd1c44b8d2e2a830639
regenerated certificate sha256: c10df15cff4f12f70c4937895656308a9080a4b3bf05fcd1c44b8d2e2a830639
ALL CORE CHECKS PASSED


==> anc/SHA256SUMS <==
5e6b44fe9eec77b73bf711dc26cea3ab7a540211b1a6b657b419daeb22bc7374  LITERATURE_AUDIT.md
1aa6ed097cac3273bc300a2052c23c7b6cb1ed1f2db34993d9fbed63065a1c25  PAPER_AUDIT_OUTPUT.txt
a43d6747552ce1ac3114917bbd016127dfee97e63bc8511f21fd05d32176f71d  README.md
ca06c564d408f78d6022c8017f7adcad07b03299f93d3fb900b7670480b2a45f  README.txt
e9bdf36f44bed087ac0e4bc9b99740a1017c6833350e243cc5f80e81ae300460  REPLAY_RECEIPT.txt
9831484783d987253e310560412515a26bcfa16ed6852a8de6a684ff0f747375  check_dom15_certificate.py
63363b5e9c8bdd119418024fe80da7bba36f71119f6e89778519d3fbd8a916b2  counterexample.edgelist
d8b6dc5c5738ac657edfa17193363b48f9416111278e6de07246889668fcb3c6  counterexample.g6
502b159cc2a196c50904022bcfbe296cfb3bd0a292706f49b712b828c2a5d13b  counterexample.json
28671fca1e1e2d3f91d56fa3736c7ee433a974d0857ee47f00e5b75666406a7f  direct_domination_search.py
65aed1e343f6a98cc4d921f796e2643d38d93d8bbbd478f82fa6d2c1a1a33dd8  dom15.tree.gz
24f8aa37cad006c22d95234e6a7113b18d70409df0a3b3017e08699591c5211d  formula_audit.py
a6dd3835778fe704196b2288e925846370b32b02668c40c8ea3c4c760e829ba1  generate_dom15_certificate.cpp
2ec9b644be44904eb81f570ddbafa684ce16460e8cb44358cf026304797bca03  paper_audit.py
18e696916cc5c654d873c4951e8a5da497e0b5db1fd3ca3ae9712c56d9c16c36  references.bib
d36f1e3060d00cd659d287ff079f0b7deb388f567fed0e4ed87f456931ad782b  run_core_verification.sh
ae158cc959c865c3566202ef644a83bf4498dba0154cb38896b459c99e8c7be6  verify_structure.py


==> anc/check_dom15_certificate.py <==
#!/usr/bin/env python3
"""Independent proof-tree checker for gamma(G) >= 16.

Input 1 is a raw edge list; input 2 is the binary tree produced by the
certificate generator (plain or .gz).  The checker does not import or share
code/data structures with the generator.

Proof rule.  At a branch, w is currently undominated. Every dominating
extension must therefore choose at least one vertex of N[w], so checking all
four children is exhaustive.  At a leaf, if r vertices remain undominated,
each new vertex can dominate at most four of them in a cubic graph. Thus
|S|+ceil(r/4)>15 certifies that no completion of size at most 15 exists.
"""
import gzip, sys

N=50
K=15
MAGIC=b"DOM15TREE1\n"

def read_edges(path):
    adj=[set() for _ in range(N)]
    seen=set()
    with open(path,'r',encoding='utf-8') as f:
        for lineno,line in enumerate(f,1):
            line=line.strip()
            if not line or line.startswith('#'): continue
            parts=line.split()
            if len(parts)!=2: raise SystemExit(f"bad edge line {lineno}")
            u,v=map(int,parts)
            if not (0<=u<N and 0<=v<N) or u==v: raise SystemExit(f"bad edge at line {lineno}")
            e=(min(u,v),max(u,v))
            if e in seen: raise SystemExit(f"duplicate edge {e}")
            seen.add(e); adj[u].add(v); adj[v].add(u)
    if len(seen)!=75: raise SystemExit(f"expected 75 edges, got {len(seen)}")
    if any(len(a)!=3 for a in adj): raise SystemExit("graph is not cubic")
    # connectivity
    stack=[0]; vis={0}
    while stack:
        v=stack.pop()
        for u in adj[v]:
            if u not in vis: vis.add(u); stack.append(u)
    if len(vis)!=N: raise SystemExit("graph is disconnected")
    cover=[]
    for v in range(N):
        m=1<<v
        for u in adj[v]: m|=1<<u
        cover.append(m)
    return adj,cover

def read_blob(path):
    if path.endswith('.gz'):
        with gzip.open(path,'rb') as f: return f.read()
    with open(path,'rb') as f: return f.read()

def main():
    if len(sys.argv)!=3: raise SystemExit(f"usage: {sys.argv[0]} counterexample.edgelist dom15.tree[.gz]")
    adj,cover=read_edges(sys.argv[1])
    blob=read_blob(sys.argv[2])
    if not blob.startswith(MAGIC): raise SystemExit("bad certificate magic")
    p=len(MAGIC); ALL=(1<<N)-1
    stats={'nodes':0,'branches':0,'leaves':0,'maxdepth':0}

    sys.setrecursionlimit(1000000)
    def check(dom,used,depth):
        nonlocal p
        if p>=len(blob): raise SystemExit("truncated certificate")
        if dom==ALL: raise SystemExit("certificate descends below a completed dominating set")
        stats['nodes']+=1; stats['maxdepth']=max(stats['maxdepth'],depth)
        tag=blob[p]; p+=1
        und=ALL^dom; r=und.bit_count()
        if tag==0:
            stats['leaves']+=1
            if not (used>=K or used + (r+3)//4 > K):
                raise SystemExit(f"invalid bound leaf at depth {depth}: used={used}, r={r}")
            return
        if tag!=1: raise SystemExit(f"unknown node tag {tag}")
        stats['branches']+=1
        if p>=len(blob): raise SystemExit("truncated branch")
        w=blob[p]; p+=1
        if not (0<=w<N): raise SystemExit("bad witness vertex")
        if dom>>w & 1: raise SystemExit(f"branch witness {w} is already dominated")
        cand=sorted({w,*adj[w]})
        if len(cand)!=4: raise SystemExit("closed neighborhood does not have four vertices")
        for s in cand:
            check(dom|cover[s],used+1,depth+1)

    check(0,0,0)
    if p!=len(blob): raise SystemExit(f"trailing certificate bytes: {len(blob)-p}")
    print("CERTIFICATE VERIFIED")
    print(f"graph: connected cubic, n=50, m=75")
    print(f"no dominating set of size <= {K}")
    print("nodes={nodes} branches={branches} leaves={leaves} maxdepth={maxdepth}".format(**stats))

if __name__=='__main__': main()


==> anc/counterexample.edgelist <==
0 1
0 38
0 49
1 30
1 32
2 3
2 40
2 45
3 33
3 35
4 5
4 35
4 46
5 36
5 41
6 7
6 31
6 42
7 39
7 44
8 9
8 34
8 49
9 36
9 38
10 11
10 34
10 37
11 33
11 49
12 13
12 39
12 45
13 43
13 44
14 15
14 42
14 43
15 40
15 47
16 17
16 32
16 36
17 30
17 41
18 19
18 31
18 48
19 42
19 47
20 21
20 30
20 38
21 41
21 46
22 23
22 37
22 40
23 47
23 48
24 25
24 31
24 44
25 43
25 48
26 27
26 32
26 46
27 33
27 45
28 29
28 37
28 39
29 34
29 35


==> anc/counterexample.g6 <==
q`?G?C??G??@????_???@?????G?????C??????G??????@????????_???????@?????????I??H??C?CC@??G?_C@??C?@O??GB????_@CA????A?AA?OA?C???AC??O?G?CA???C?CO???C@A?????B?A???@@?A???G?_?C???O??`?????AG_??????`O???_H???????


==> anc/counterexample.json <==
{
  "clause_vertex_labeling": "29+a for a=1,...,20",
  "clauses_signed_1_based": [
    [
      1,
      9,
      -11
    ],
    [
      -4,
      -10,
      -13
    ],
    [
      1,
      -9,
      -14
    ],
    [
      2,
      6,
      14
    ],
    [
      -5,
      -6,
      15
    ],
    [
      2,
      -3,
      15
    ],
    [
      3,
      5,
      -9
    ],
    [
      -6,
      -12,
      -15
    ],
    [
      -1,
      5,
      -11
    ],
    [
      4,
      -7,
      -15
    ],
    [
      -2,
      8,
      -12
    ],
    [
      3,
      9,
      11
    ],
    [
      -4,
      -8,
      10
    ],
    [
      7,
      -8,
      13
    ],
    [
      4,
      7,
      -13
    ],
    [
      -2,
      -7,
      14
    ],
    [
      -3,
      11,
      -14
    ],
    [
      8,
      10,
      12
    ],
    [
      -10,
      12,
      13
    ],
    [
      -1,
      -5,
      6
    ]
  ],
  "degree": 3,
  "dominating_witness_16": [
    0,
    2,
    5,
    7,
    8,
    13,
    15,
    30,
    31,
    32,
    33,
    35,
    37,
    42,
    46,
    48
  ],
  "edges": [
    [
      0,
      1
    ],
    [
      0,
      38
    ],
    [
      0,
      49
    ],
    [
      1,
      30
    ],
    [
      1,
      32
    ],
    [
      2,
      3
    ],
    [
      2,
      40
    ],
    [
      2,
      45
    ],
    [
      3,
      33
    ],
    [
      3,
      35
    ],
    [
      4,
      5
    ],
    [
      4,
      35
    ],
    [
      4,
      46
    ],
    [
      5,
      36
    ],
    [
      5,
      41
    ],
    [
      6,
      7
    ],
    [
      6,
      31
    ],
    [
      6,
      42
    ],
    [
      7,
      39
    ],
    [
      7,
      44
    ],
    [
      8,
      9
    ],
    [
      8,
      34
    ],
    [
      8,
      49
    ],
    [
      9,
      36
    ],
    [
      9,
      38
    ],
    [
      10,
      11
    ],
    [
      10,
      34
    ],
    [
      10,
      37
    ],
    [
      11,
      33
    ],
    [
      11,
      49
    ],
    [
      12,
      13
    ],
    [
      12,
      39
    ],
    [
      12,
      45
    ],
    [
      13,
      43
    ],
    [
      13,
      44
    ],
    [
      14,
      15
    ],
    [
      14,
      42
    ],
    [
      14,
      43
    ],
    [
      15,
      40
    ],
    [
      15,
      47
    ],
    [
      16,
      17
    ],
    [
      16,
      32
    ],
    [
      16,
      36
    ],
    [
      17,
      30
    ],
    [
      17,
      41
    ],
    [
      18,
      19
    ],
    [
      18,
      31
    ],
    [
      18,
      48
    ],
    [
      19,
      42
    ],
    [
      19,
      47
    ],
    [
      20,
      21
    ],
    [
      20,
      30
    ],
    [
      20,
      38
    ],
    [
      21,
      41
    ],
    [
      21,
      46
    ],
    [
      22,
      23
    ],
    [
      22,
      37
    ],
    [
      22,
      40
    ],
    [
      23,
      47
    ],
    [
      23,
      48
    ],
    [
      24,
      25
    ],
    [
      24,
      31
    ],
    [
      24,
      44
    ],
    [
      25,
      43
    ],
    [
      25,
      48
    ],
    [
      26,
      27
    ],
    [
      26,
      32
    ],
    [
      26,
      46
    ],
    [
      27,
      33
    ],
    [
      27,
      45
    ],
    [
      28,
      29
    ],
    [
      28,
      37
    ],
    [
      28,
      39
    ],
    [
      29,
      34
    ],
    [
      29,
      35
    ]
  ],
  "literal_vertex_labeling": {
    "negative": "2*(j-1)",
    "positive": "2*(j-1)+1",
    "variables": "j=1,...,15"
  },
  "m": 75,
  "n": 50,
  "pair_matching": [
    [
      0,
      1
    ],
    [
      2,
      3
    ],
    [
      4,
      5
    ],
    [
      6,
      7
    ],
    [
      8,
      9
    ],
    [
      10,
      11
    ],
    [
      12,
      13
    ],
    [
      14,
      15
    ],
    [
      16,
      17
    ],
    [
      18,
      19
    ],
    [
      20,
      21
    ],
    [
      22,
      23
    ],
    [
      24,
      25
    ],
    [
      26,
      27
    ],
    [
      28,
      29
    ]
  ],
  "provenance_note": "Same labeled 50-vertex formula-incidence graph as the public TxGraffiti Conjecture 15/3 counterexample predecessor; this package studies ordinary domination.",
  "schema": "domination-edge-counterexample-v1"
}

==> anc/direct_domination_search.py <==
#!/usr/bin/env python3
"""Independent exact branch-and-bound computation of gamma(G), standard library only."""
import sys, time
N=50

def load(path):
    adj=[set() for _ in range(N)]
    with open(path,encoding='utf-8') as f:
        for line in f:
            if not line.strip() or line.startswith('#'): continue
            u,v=map(int,line.split()); adj[u].add(v); adj[v].add(u)
    if any(len(a)!=3 for a in adj): raise SystemExit('graph is not cubic')
    cover=[]
    for v in range(N):
        m=1<<v
        for u in adj[v]: m|=1<<u
        cover.append(m)
    dom_by=[]
    for w in range(N): dom_by.append([s for s in range(N) if cover[s]>>w & 1])
    return cover,dom_by

def exists_k(cover,dom_by,K):
    ALL=(1<<N)-1; memo={}; nodes=0; witness=[]; stack=[]
    def dfs(dom,used):
        nonlocal nodes,witness
        nodes+=1
        if dom==ALL: witness=stack.copy(); return True
        if used>=K: return False
        und=ALL^dom; r=und.bit_count()
        if used+(r+3)//4>K: return False
        old=memo.get(dom)
        if old is not None and old<=used: return False
        memo[dom]=used
        bestw=None; bestkey=None
        tmp=und
        while tmp:
            b=tmp&-tmp; w=b.bit_length()-1; tmp-=b
            gains=[(cover[s]&und).bit_count() for s in dom_by[w]]
            key=(sum(gains),max(gains),w)
            if bestkey is None or key<bestkey: bestkey=key; bestw=w
        cands=sorted(dom_by[bestw],key=lambda s:(-(cover[s]&und).bit_count(),s))
        for s in cands:
            stack.append(s)
            if dfs(dom|cover[s],used+1): return True
            stack.pop()
        return False
    t=time.perf_counter(); ans=dfs(0,0); dt=time.perf_counter()-t
    return ans,witness,nodes,len(memo),dt

def main():
    path=sys.argv[1] if len(sys.argv)>1 else 'counterexample.edgelist'
    cover,dom_by=load(path)
    a15,w15,n15,m15,t15=exists_k(cover,dom_by,15)
    a16,w16,n16,m16,t16=exists_k(cover,dom_by,16)
    print(f'k=15 exists={a15} nodes={n15} memo_states={m15} seconds={t15:.6f}')
    print(f'k=16 exists={a16} nodes={n16} memo_states={m16} seconds={t16:.6f}')
    if w16: print('size-16 witness:', ' '.join(map(str,w16)))
    if a15 or not a16: raise SystemExit('verification failed')
    print('DIRECT SEARCH VERIFIED: gamma(G)=16')

if __name__=='__main__': main()


==> anc/formula_audit.py <==
#!/usr/bin/env python3
"""Independent formula-specific exact computation of the ordinary domination number.

For a set T of selected clause vertices, the remaining selected vertices are
literal vertices.  They must (i) hit every clause outside T and (ii) select at
least one endpoint of each variable pair whose two literal vertices are not
both already dominated from T.  This gives an exact set-cover problem.

The program enumerates all 2^20 choices of T.  A matching lower bound discards
all but the potentially <=15 cases; the residual cases are solved exactly by
memoized branching on an uncovered requirement.
"""
from array import array
from functools import lru_cache
import json, sys, time


def main():
    path=sys.argv[1] if len(sys.argv)>1 else 'counterexample.json'
    data=json.load(open(path,encoding='utf-8'))
    clauses=data['clauses_signed_1_based']
    if len(clauses)!=20: raise SystemExit('expected 20 clauses')

    # Literal ids 0..29: even=negative, odd=positive.
    occ=[[] for _ in range(30)]
    for a,cl in enumerate(clauses):
        for z in cl:
            j=abs(z)-1; lit=2*j+(1 if z>0 else 0); occ[lit].append(a)
    if any(len(x)!=2 for x in occ): raise SystemExit('each signed literal must occur exactly twice')

    edge_ends=[]; neigh=[0]*20
    for e,ab in enumerate(occ):
        a,b=ab; edge_ends.append((1<<a)|(1<<b)); neigh[a]|=1<<b; neigh[b]|=1<<a
    ALL=(1<<20)-1

    # matching[mask] = maximum matching size of the clause-incidence graph induced by mask.
    matching=array('B',[0])*(1<<20)
    for mask in range(1,1<<20):
        b=mask & -mask; v=b.bit_length()-1; rest=mask^b
        best=matching[rest]
        cand=neigh[v]&rest
        while cand:
            ubit=cand&-cand; cand^=ubit
            val=1+matching[rest^ubit]
            if val>best: best=val
        matching[mask]=best

    def unsafe_vars(T):
        ans=[]
        for j in range(15):
            # Leaving both literal vertices unselected is legal only if T contains
            # a clause incident with each polarity.
            if not (T&edge_ends[2*j]) or not (T&edge_ends[2*j+1]): ans.append(j)
        return ans

    def exact_literals(T):
        U=ALL^T
        unsafe=unsafe_vars(T)
        # Requirements are indexed locally: every unselected clause, then every unsafe variable.
        candidates=[]
        for a in range(20):
            if U>>a & 1:
                candidates.append(tuple(e for e,ab in enumerate(occ) if a in ab))
        for j in unsafe: candidates.append((2*j,2*j+1))
        R=len(candidates)
        if R==0: return 0,[]
        cover=[0]*30
        for r,cands in enumerate(candidates):
            for e in cands: cover[e]|=1<<r

        @lru_cache(maxsize=None)
        def f(mask):
            if not mask: return (0,())
            # Choose an uncovered requirement with fewest candidates (2 before 3).
            tmp=mask; rr=None; bestdeg=99
            while tmp:
                bit=tmp&-tmp; r=bit.bit_length()-1; tmp^=bit
                deg=len(candidates[r])
                if deg<bestdeg: rr=r; bestdeg=deg
                if deg==2: break
            best=(99,())
            for e in candidates[rr]:
                sub=f(mask & ~cover[e])
                val=(1+sub[0],(e,)+sub[1])
                if val[0]<best[0]: best=val
            return best
        return f((1<<R)-1)

    t0=time.perf_counter(); exact_cases=0
    for T in range(1<<20):
        t=T.bit_count(); U=ALL^T
        edge_cover=U.bit_count()-matching[U]
        q=len(unsafe_vars(T))
        lb=t+max(edge_cover,q)
        # We only need to exclude dominating sets of size at most 15; the package
        # separately verifies an explicit dominating set of size 16.
        if lb>=16: continue
        exact_cases+=1
        s,_chosen=exact_literals(T)
        total=t+s
        if total<=15:
            raise SystemExit(f'unexpected dominating set of size {total} for clause mask {T}')
    dt=time.perf_counter()-t0
    print('FORMULA AUDIT VERIFIED')
    print('enumerated clause subsets:',1<<20)
    print('residual exact set-cover cases with lower bound <=15:',exact_cases)
    print('no case has total size <=15')
    print('with the explicit size-16 witness, gamma(G)=16')
    print(f'seconds={dt:.6f}')

if __name__=='__main__': main()


==> anc/generate_dom15_certificate.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <queue>
#include <stdexcept>
#include <vector>
using namespace std;

// Certificate generator for nonexistence of a dominating set of size <= 15.
// It reconstructs the labeled graph from the 20-clause formula used in the paper.
// The emitted proof tree is checked independently from counterexample.edgelist by
// check_dom15_certificate.py.

struct Lit { int var; bool pos; };
static const array<array<Lit,3>,20> clauses = {{
    {{{0,true},{8,true},{10,false}}},
    {{{3,false},{9,false},{12,false}}},
    {{{0,true},{8,false},{13,false}}},
    {{{1,true},{5,true},{13,true}}},
    {{{4,false},{5,false},{14,true}}},
    {{{1,true},{2,false},{14,true}}},
    {{{2,true},{4,true},{8,false}}},
    {{{5,false},{11,false},{14,false}}},
    {{{0,false},{4,true},{10,false}}},
    {{{3,true},{6,false},{14,false}}},
    {{{1,false},{7,true},{11,false}}},
    {{{2,true},{8,true},{10,true}}},
    {{{3,false},{7,false},{9,true}}},
    {{{6,true},{7,false},{12,true}}},
    {{{3,true},{6,true},{12,false}}},
    {{{1,false},{6,false},{13,true}}},
    {{{2,false},{10,true},{13,false}}},
    {{{7,true},{9,true},{11,true}}},
    {{{9,false},{11,true},{12,true}}},
    {{{0,false},{4,false},{5,true}}}
}};

struct Generator {
    static constexpr int N=50;
    static constexpr int K=15;
    array<vector<int>,N> adj;
    array<uint64_t,N> cover{};
    uint64_t ALL=(1ULL<<N)-1;
    ofstream out;
    uint64_t nodes=0, branches=0, leaves=0;

    explicit Generator(const string& path): out(path, ios::binary) {
        if(!out) throw runtime_error("cannot open certificate output");
        auto add=[&](int u,int v){ adj[u].push_back(v); adj[v].push_back(u); };
        for(int j=0;j<15;j++) add(2*j,2*j+1);
        for(int a=0;a<20;a++){
            int c=30+a;
            for(auto L: clauses[a]) add(c,2*L.var+(L.pos?1:0));
        }
        for(int v=0;v<N;v++){
            sort(adj[v].begin(),adj[v].end());
            if(adj[v].size()!=3) throw runtime_error("graph is not cubic");
            uint64_t m=1ULL<<v;
            for(int u:adj[v]) m|=1ULL<<u;
            cover[v]=m;
        }
        const char magic[]="DOM15TREE1\n";
        out.write(magic,sizeof(magic)-1);
    }

    int choose_witness(uint64_t und) const {
        int best=-1, bestSum=1e9, bestMax=1e9;
        uint64_t tmp=und;
        while(tmp){
            int w=__builtin_ctzll(tmp); tmp&=tmp-1;
            int sum=0,mx=0;
            uint64_t nb=cover[w];
            while(nb){
                int s=__builtin_ctzll(nb); nb&=nb-1;
                int gain=__builtin_popcountll(cover[s]&und);
                sum+=gain; mx=max(mx,gain);
            }
            if(sum<bestSum || (sum==bestSum && (mx<bestMax || (mx==bestMax && w<best)))){
                best=w; bestSum=sum; bestMax=mx;
            }
        }
        return best;
    }

    void emit_leaf(){ unsigned char tag=0; out.put((char)tag); ++nodes; ++leaves; }
    void emit_branch(int w){ unsigned char tag=1, ww=(unsigned char)w; out.put((char)tag); out.put((char)ww); ++nodes; ++branches; }

    void prove(uint64_t dom, int used){
        if(dom==ALL) throw runtime_error("unexpected dominating set of size <=15");
        uint64_t und=ALL&~dom;
        int r=__builtin_popcountll(und);
        if(used>=K || used + (r+3)/4 > K){ emit_leaf(); return; }

        int w=choose_witness(und);
        if(w<0 || (dom&(1ULL<<w))) throw runtime_error("invalid witness");
        emit_branch(w);

        vector<int> candidates;
        uint64_t nb=cover[w];
        while(nb){ int s=__builtin_ctzll(nb); nb&=nb-1; candidates.push_back(s); }
        sort(candidates.begin(),candidates.end());
        if(candidates.size()!=4) throw runtime_error("closed neighborhood not size four");
        for(int s:candidates) prove(dom|cover[s],used+1);
    }
};

int main(int argc,char**argv){
    if(argc!=2){ cerr<<"usage: "<<argv[0]<<" OUTPUT.tree\n"; return 2; }
    try{
        Generator g(argv[1]);
        g.prove(0,0);
        g.out.flush();
        if(!g.out) throw runtime_error("write failed");
        cout<<"certificate generated\n";
        cout<<"nodes="<<g.nodes<<" branches="<<g.branches<<" leaves="<<g.leaves<<"\n";
        cout<<"claim: no dominating set of size <=15\n";
    }catch(const exception&e){ cerr<<"ERROR: "<<e.what()<<"\n"; return 1; }
}


==> anc/paper_audit.py <==
#!/usr/bin/env python3
"""Exact finite audit printed in the paper: proves gamma(G) >= 16."""
from array import array
from functools import lru_cache
from math import comb

clauses = [
 [1,9,-11],[-4,-10,-13],[1,-9,-14],[2,6,14],[-5,-6,15],
 [2,-3,15],[3,5,-9],[-6,-12,-15],[-1,5,-11],[4,-7,-15],
 [-2,8,-12],[3,9,11],[-4,-8,10],[7,-8,13],[4,7,-13],
 [-2,-7,14],[-3,11,-14],[8,10,12],[-10,12,13],[-1,-5,6]
]

# Literal 2j is negative x_{j+1}; literal 2j+1 is positive.
occ = [[] for _ in range(30)]
for a,C in enumerate(clauses):
    for z in C:
        j=abs(z)-1; e=2*j+(z>0); occ[e].append(a)
assert all(len(x)==2 for x in occ)

# H is the 20-vertex clause graph: each signed literal is one edge.
ends=[]; nbr=[0]*20
for a,b in occ:
    ends.append((1<<a)|(1<<b)); nbr[a]|=1<<b; nbr[b]|=1<<a
ALL=(1<<20)-1

# nu[U] = maximum matching size in H[U].
nu=array('B',[0])*(1<<20)
for U in range(1,1<<20):
    bv=U&-U; v=bv.bit_length()-1; R=U^bv
    best=nu[R]; X=nbr[v]&R
    while X:
        bu=X&-X; X^=bu
        best=max(best,1+nu[R^bu])
    nu[U]=best

def unsafe(T):
    return [j for j in range(15)
            if not(T&ends[2*j]) or not(T&ends[2*j+1])]

def tau(T):
    """Exact minimum number of selected literal vertices for fixed T."""
    U=ALL^T; req=[]
    for a in range(20):
        if U>>a&1: req.append(tuple(e for e,ab in enumerate(occ) if a in ab))
    for j in unsafe(T): req.append((2*j,2*j+1))
    if not req: return 0
    cover=[0]*30
    for r,C in enumerate(req):
        for e in C: cover[e]|=1<<r
    @lru_cache(None)
    def F(R):
        if not R: return 0
        rr=min((r for r in range(len(req)) if R>>r&1), key=lambda r:len(req[r]))
        return 1+min(F(R&~cover[e]) for e in req[rr])
    return F((1<<len(req))-1)

stats=[{'N':0,'minL':99,'res':0,'minexact':99} for _ in range(21)]
for T in range(1<<20):
    t=T.bit_count(); U=ALL^T; q=len(unsafe(T))
    L=t+max(U.bit_count()-nu[U],q)
    s=stats[t]; s['N']+=1; s['minL']=min(s['minL'],L)
    if L<=15:
        s['res']+=1
        s['minexact']=min(s['minexact'],t+tau(T))

print(' t   C(20,t)   min L   residual   min exact total')
for t,s in enumerate(stats):
    ex='-' if s['res']==0 else str(s['minexact'])
    print(f'{t:2d} {s["N"]:9d} {s["minL"]:7d} {s["res"]:10d} {ex:>17}')
assert sum(s['N'] for s in stats)==1<<20
assert sum(s['res'] for s in stats)==5931
assert all(s['minL']>=16 or s['minexact']>=16 for s in stats)
print('VERIFIED: every dominating set has size at least 16')


==> anc/references.bib <==
@book{Haynes1998,
  author = {Teresa W. Haynes and Stephen T. Hedetniemi and Peter J. Slater},
  title = {Fundamentals of Domination in Graphs},
  publisher = {Marcel Dekker},
  address = {New York},
  year = {1998}
}

@article{YannakakisGavril1980,
  author = {Mihalis Yannakakis and Fanica Gavril},
  title = {Edge Dominating Sets in Graphs},
  journal = {SIAM Journal on Applied Mathematics},
  volume = {38},
  number = {3},
  pages = {364--372},
  year = {1980},
  doi = {10.1137/0138030}
}

@article{AllanLaskar1978,
  author = {Robert B. Allan and Renu Laskar},
  title = {On domination and independent domination numbers of a graph},
  journal = {Discrete Mathematics},
  volume = {23},
  pages = {73--76},
  year = {1978},
  doi = {10.1016/0012-365X(78)90105-X}
}

@article{Reed1996,
  author = {Bruce A. Reed},
  title = {Paths, Stars and the Number Three},
  journal = {Combinatorics, Probability and Computing},
  volume = {5},
  pages = {277--295},
  year = {1996},
  doi = {10.1017/S0963548300002042}
}

@article{KostochkaStodolsky2009,
  author = {Alexandr V. Kostochka and Boris Y. Stodolsky},
  title = {An upper bound on the domination number of n-vertex connected cubic graphs},
  journal = {Discrete Mathematics},
  volume = {309},
  pages = {1142--1162},
  year = {2009},
  doi = {10.1016/j.disc.2007.12.009}
}

@article{DorbecEtAl2015,
  author = {Paul Dorbec and Michael A. Henning and Mickael Montassier and Justin Southey},
  title = {Independent Domination in Cubic Graphs},
  journal = {Journal of Graph Theory},
  volume = {80},
  pages = {329--349},
  year = {2015},
  doi = {10.1002/jgt.21855}
}

@article{BasteRegular2021,
  author = {Julien Baste and Maximilian F\"urst and Michael A. Henning and Elena Mohr and Dieter Rautenbach},
  title = {Bounding and approximating minimum maximal matchings in regular graphs},
  journal = {Discrete Mathematics},
  volume = {344},
  number = {3},
  pages = {112243},
  year = {2021},
  doi = {10.1016/j.disc.2020.112243},
  eprint = {1905.12241},
  archivePrefix = {arXiv}
}

@article{Cames2022,
  author = {Wouter Cames van Batenburg},
  title = {Minimum Maximal Matchings in Cubic Graphs},
  journal = {The Electronic Journal of Combinatorics},
  volume = {29},
  number = {2},
  pages = {P2.36},
  year = {2022},
  doi = {10.37236/9963},
  eprint = {2008.01863},
  archivePrefix = {arXiv}
}

@article{Baste2020,
  author  = {Julien Baste and Maximilian F\"urst and Michael A. Henning and Elena Mohr and Dieter Rautenbach},
  title   = {Domination versus edge domination},
  journal = {Discrete Applied Mathematics},
  volume  = {285},
  pages   = {343--349},
  year    = {2020},
  doi     = {10.1016/j.dam.2020.05.030},
  eprint  = {1906.10420},
  archivePrefix = {arXiv},
  primaryClass = {math.CO}
}

@misc{Gupta2026,
  author = {Chakshu Gupta},
  title  = {Domination versus edge domination in regular graphs of degree at least seven},
  year   = {2026},
  eprint = {2608.22498},
  archivePrefix = {arXiv},
  primaryClass = {math.CO},
  note   = {arXiv:2608.22498v1}
}

@misc{TxGraffiti2026,
  author = {{Release contributors}},
  title = {{TxGraffiti Conjecture 15/3 resolution: a certificate-backed candidate counterexample}},
  year = {2026},
  howpublished = {Zenodo, Version 4.0.0-rc1},
  doi = {10.5281/zenodo.21852504},
  url = {https://doi.org/10.5281/zenodo.21852504},
  note = {Unrefereed certificate-backed release; graph predecessor also available at the public GitHub repository TxGraffiti-conjecture3-counterexample}
}


==> anc/run_core_verification.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
mkdir -p .verify_build
c++ -std=c++20 -O3 -Wall -Wextra -pedantic generate_dom15_certificate.cpp -o .verify_build/generate_dom15_certificate
.verify_build/generate_dom15_certificate .verify_build/dom15.tree
python3 check_dom15_certificate.py counterexample.edgelist dom15.tree.gz
python3 check_dom15_certificate.py counterexample.edgelist .verify_build/dom15.tree
python3 verify_structure.py counterexample.json
python3 direct_domination_search.py counterexample.edgelist
python3 formula_audit.py counterexample.json
sha256sum .verify_build/dom15.tree > .verify_build/regenerated_tree.sha256
python3 - <<'PY'
import gzip,hashlib
for p in ['dom15.tree.gz']:
    with gzip.open(p,'rb') as f: data=f.read()
    print('packaged uncompressed certificate sha256:',hashlib.sha256(data).hexdigest())
with open('.verify_build/dom15.tree','rb') as f: data=f.read()
print('regenerated certificate sha256:',hashlib.sha256(data).hexdigest())
PY
rm -rf .verify_build
echo "ALL CORE CHECKS PASSED"


==> anc/verify_structure.py <==
#!/usr/bin/env python3
import json, sys

def fail(msg): raise SystemExit('FAIL: '+msg)

def main():
    path=sys.argv[1] if len(sys.argv)>1 else 'counterexample.json'
    with open(path,encoding='utf-8') as f: d=json.load(f)
    n=d['n']; edges=[tuple(e) for e in d['edges']]
    if n!=50 or len(edges)!=75: fail('wrong order/size')
    if len(set(tuple(sorted(e)) for e in edges))!=75: fail('duplicate edges')
    adj=[set() for _ in range(n)]
    for u,v in edges:
        if not(0<=u<n and 0<=v<n) or u==v: fail('bad edge')
        adj[u].add(v); adj[v].add(u)
    if any(len(x)!=3 for x in adj): fail('not cubic')
    stack=[0]; vis={0}
    while stack:
        v=stack.pop()
        for u in adj[v]:
            if u not in vis: vis.add(u); stack.append(u)
    if len(vis)!=n: fail('not connected')

    # Reconstruct edges from the displayed clause formula and compare exactly.
    rec=[]
    for j in range(1,16): rec.append(tuple(sorted((2*(j-1),2*(j-1)+1))))
    for a,cl in enumerate(d['clauses_signed_1_based'],start=1):
        c=29+a
        if len(cl)!=3: fail('clause length')
        for lit in cl:
            j=abs(lit); v=2*(j-1)+(1 if lit>0 else 0)
            rec.append(tuple(sorted((v,c))))
    if sorted(rec)!=sorted(tuple(sorted(e)) for e in edges): fail('formula/edge-list mismatch')

    M=[tuple(e) for e in d['pair_matching']]
    if len(M)!=15: fail('matching size')
    used=set()
    E={tuple(sorted(e)) for e in edges}
    for u,v in M:
        if tuple(sorted((u,v))) not in E: fail('matching nonedge')
        if u in used or v in used: fail('not a matching')
        used|={u,v}
    unmatched=set(range(n))-used
    if any(v in adj[u] for u in unmatched for v in unmatched if u<v): fail('matching not maximal')

    D=d['dominating_witness_16']
    if len(D)!=16 or len(set(D))!=16: fail('bad domination witness size')
    dominated=set(D)
    for v in D: dominated.update(adj[v])
    if len(dominated)!=n: fail('16-set does not dominate')

    print('STRUCTURE VERIFIED')
    print('connected cubic graph: n=50, m=75')
    print('15 pair edges form a maximal matching')
    print('16-vertex dominating witness verified')
    print('edge-domination lower bound: ceil(75/5)=15 in every cubic graph')
    print('therefore gamma_e(G)=15 and gamma(G)<=16')

if __name__=='__main__': main()

